Gravitational Effective Field Theories and Black Hole Mechanics

This PhD thesis is submitted to arXiv as a pedagogical resource on gravitational effective field theories and the laws of black hole mechanics. It begins with an introduction to the mathematics and intuition behind effective field theory (EFT) corrections to General Relativity (GR) pitched at the level of a first year postgraduate course. Chapter 3 contains a similarly accessible discussion of the laws of black hole mechanics, their derivation in GR, and why they are a particularly interesting setting in which to apply EFT. The novel research is contained in Chapters 2 and 4-7. The first of these studies the well-posedness of gravitational EFTs. Specifically, we show that a "modified harmonic" gauge produces a strongly hyperbolic formulation of the leading order Einstein-Maxwell EFT so long as the higher derivative terms are small. The latter Chapters are concerned with proving the validity of the laws of black hole mechanics in EFTs of gravity and broad classes of matter fields. We demonstrate that the zeroth law can be proved for EFTs of gravity, electromagnetism and a charged or uncharged scalar field. We find we must modify the statements of the first and second laws by generalizing the formula of black hole entropy from the Bekenstein-Hawking entropy used in GR. For stationary black holes, the Wald entropy is a sufficient definition to satisfy the first law in EFT. For dynamical black holes we show that with further corrections we can prove a non-perturbative second law. We discuss the gauge dependence of this definition of dynamical black hole entropy and provide explicit constructions for specific EFTs.

==> compile-thesis.sh <==
#!/bin/bash
# A script to compile the PhD Thesis - Krishna Kumar 
# Distributed under GPLv2.0 License

compile="compile";
clean="clean";

if test -z "$2"
then
if [ $1 = $clean ]; then
	echo "Cleaning please wait ..."
	rm -f *~
	rm -rf *.aux
	rm -rf *.bbl
	rm -rf *.blg
	rm -rf *.d
	rm -rf *.fls
	rm -rf *.ilg
	rm -rf *.ind
	rm -rf *.toc*
	rm -rf *.lot*
	rm -rf *.lof*
	rm -rf *.log
	rm -rf *.idx
	rm -rf *.out*
	rm -rf *.nlo
	rm -rf *.nls
	rm -rf $filename.pdf
	rm -rf $filename.ps
	rm -rf $filename.dvi
	rm -rf *#* 
	echo "Cleaning complete!"
	exit
else
	echo "Shell script for compiling the PhD Thesis"
	echo "Usage: sh ./compile-thesis.sh [OPTIONS] [filename]"
	echo "[option]  compile: Compiles the PhD Thesis"
	echo "[option]  clean: removes temporary files no filename required"
	exit
fi
fi

filename=$2;

if [ $1 = $clean ]; then
	echo "Cleaning please wait ..."
	rm -f *~
	rm -rf *.aux
	rm -rf *.bbl
	rm -rf *.blg
	rm -rf *.d
	rm -rf *.fls
	rm -rf *.ilg
	rm -rf *.ind
	rm -rf *.toc*
	rm -rf *.lot*
	rm -rf *.lof*
	rm -rf *.log
	rm -rf *.idx
	rm -rf *.out*
	rm -rf *.nlo
	rm -rf *.nls
	rm -rf $filename.pdf
	rm -rf $filename.ps
	rm -rf $filename.dvi
	rm -rf *#* 
	echo "Cleaning complete!"
	exit
elif [ $1 = $compile ]; then
	echo "Compiling your PhD Thesis...please wait...!"
	pdflatex -interaction=nonstopmode $filename.tex
	bibtex $filename.aux 	
	makeindex $filename.aux
	makeindex $filename.idx
	makeindex $filename.nlo -s nomencl.ist -o $filename.nls
	pdflatex -interaction=nonstopmode $filename.tex
	makeindex $filename.nlo -s nomencl.ist -o $filename.nls
	pdflatex -interaction=nonstopmode $filename.tex
	echo "Success!"
	exit
fi


if test -z "$3"
then
	exit
fi

